Learning from Multiway Data: Simple and Efficient Tensor Regression

Tensor regression has shown to be advantageous in learning tasks with multi-directional relatedness. Given massive multiway data, traditional methods are often too slow to operate on or suffer from memory bottleneck. In this paper, we introduce subsampled tensor projected gradient to solve the problem. Our algorithm is impressively simple and efficient. It is built upon projected gradient method with fast tensor power iterations, leveraging randomized sketching for further acceleration. Theoretical analysis shows that our algorithm converges to the correct solution in fixed number of iterations. The memory requirement grows linearly with the size of the problem. We demonstrate superior empirical performance on both multi-linear multi-task learning and spatio-temporal applications.

==> Figure/pdf_crop.sh <==
#!/bin/bash
for file in *.pdf; do
	pdfcrop "$file"
	filename=$(basename $file$)
	extension="${filename##*.}"
	filename="${filename%.*}"
	echo "crop $filename"
	mv $filename"-crop.pdf" "$file"
done	

